CEG4N: Counter-Example Guided Neural Network Quantization Refinement

Neural networks are essential components of learning-based software systems. However, their high compute, memory, and power requirements make using them in low resources domains challenging. For this reason, neural networks are often quantized before deployment. Existing quantization techniques tend to degrade the network accuracy. We propose Counter-Example Guided Neural Network Quantization Refinement (CEG4N). This technique combines search-based quantization and equivalence verification: the former minimizes the computational requirements, while the latter guarantees that the network's output does not change after quantization. We evaluate CEG4N~on a diverse set of benchmarks, including large and small networks. Our technique successfully quantizes the networks in our evaluation while producing models with up to 72% better accuracy than state-of-the-art techniques.

==> iris.c <==

#include <stdlib.h>
#include <stdio.h>
#include "utils.h"
#include "iris_3_3.h"
#include "q_iris_3_3.h"

#ifndef EPS
#define EPS 0.03
#endif

#define FEATURES_SIZE 4
#define OUTPUT_SIZE 3

float nondet_float();
        
static const double x0[FEATURES_SIZE] =
{
	0.13888888888888884,
	0.41666666666666674,
	0.06779661016949151,
	0.08333333333333333
};

int main()
{
	double symbolic_x[FEATURES_SIZE];
	for(size_t i = 0; i < FEATURES_SIZE; i++)
	{
	    symbolic_x[i] = (double) nondet_float();
		__ESBMC_assume(x0[i] - EPS <= symbolic_x[i] && 
		    symbolic_x[i] <= x0[i] + EPS);
	}
	
	double y[3];
	iris_3_3((const double *) symbolic_x, (double *) y);
	int prediction = argmax((double *) y, OUTPUT_SIZE);

	double q_y[3];
	q_iris_3_3((const double *) symbolic_x, (double *) q_y);
	int q_prediction = argmax((double *) q_y, OUTPUT_SIZE);
 
    __ESBMC_assert(prediction == q_prediction, "Counter-Example");
}


==> iris_v0.c <==
static const float exponent_bits[2] = {1, 1};
static const float fractional_bits[2] = {1, 2};

==> iris_v1.c <==
static const float exponent_bits[2] = {1, 1};
static const float fractional_bits[2] = {5, 4};

==> iris_v2.c <==
static const float exponent_bits[2] = {1, 2};
static const float fractional_bits[2] = {7, 6};

==> resources/abstraction.c <==
#define 

float nondet_float();

int main()
{
    
	float x0 = -1.0;
	float x1 = 1.0;
	float s0 = nondet_float();
	float s1 = nondet_float();
	
	const float EPS = 0.5;
	__ESBMC_assume(x0 - EPS <= s0 && s0 <= x0 + EPS);
	__ESBMC_assume(x1 - EPS <= s1 && s1 <= x1 + EPS);
	
	__ESBMC_assert(f(s0, s1) == fq(s0, s1));
	
}

==> trash/iris.c <==

#include <stdlib.h>
#include <stdio.h>
#include "utils.h"
#include "iris_3_3.h"
#include "q_iris_3_3.h"

#ifndef EPS
#define EPS 0.03
#endif

#define FEATURES_SIZE 4
#define OUTPUT_SIZE 3

float nondet_float();
        
static const double x0[FEATURES_SIZE] =
{
	0.13888888888888884,
	0.41666666666666674,
	0.06779661016949151,
	0.08333333333333333
};

int main()
{
	double symbolic_x[FEATURES_SIZE];
	for(size_t i = 0; i < FEATURES_SIZE; i++)
	{
	    symbolic_x[i] = (double) nondet_float();
		__ESBMC_assume(x0[i] - EPS <= symbolic_x[i] && 
		    symbolic_x[i] <= x0[i] + EPS);
	}
	
	double y[3];
	iris_3_3((const double *) symbolic_x, (double *) y);
	int prediction = argmax((double *) y, OUTPUT_SIZE);

	double q_y[3];
	q_iris_3_3((const double *) symbolic_x, (double *) q_y);
	int q_prediction = argmax((double *) q_y, OUTPUT_SIZE);
 
    __ESBMC_assert(prediction == q_prediction, "Counter-Example");
}


==> trash/iris_v0.c <==
static const float exponent_bits[2] = {1, 1};
static const float fractional_bits[2] = {1, 2};

==> trash/iris_v1.c <==
static const float exponent_bits[2] = {1, 1};
static const float fractional_bits[2] = {5, 4};

==> trash/iris_v2.c <==
static const float exponent_bits[2] = {1, 2};
static const float fractional_bits[2] = {7, 6};
